The spectrum of marginally-deformed ${\cal N} = 2$ CFTs with AdS$_4$ S-fold duals of type IIB

A holographic duality was recently established between an ${\cal N} =4$ non-geometric AdS$_4$ solution of type IIB supergravity in the so-called S-fold class, and a three-dimensional conformal field theory (CFT) defined as a limit of ${\cal N} =4$ super-Yang-Mills at an interface. Using gauged supergravity, the ${\cal N} =2$ conformal manifold (CM) of this CFT has been assessed to be two-dimensional. Here, we holographically characterise the large-$N$ operator spectrum of the marginally-deformed CFT. We do this by, firstly, providing the algebraic structure of the complete Kaluza-Klein (KK) spectrum on the associated two-parameter family of AdS$_4$ solutions. And, secondly, by computing the ${\cal N} =2$ supermultiplet dimensions at the first few KK levels on a lattice in the CM, using new exceptional field theory techniques. Our KK analysis also allows us to establish that, at least at large $N$, this ${\cal N} =2$ CM is topologically a non-compact cylindrical Riemann surface bounded on only one side.

==> anc/KKSpectrum.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14368,        345]
NotebookOptionsPosition[     12085,        302]
NotebookOutlinePosition[     12453,        318]
CellTagsIndexPosition[     12410,        315]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["KK Spectrum", "Title",
 CellChangeTimes->{{3.839865927747241*^9, 3.8398659316431427`*^9}, {
  3.83986599713619*^9, 
  3.8398659989353237`*^9}},ExpressionUUID->"b930469e-b3c2-410d-9d14-\
3737353dfd69"],

Cell[CellGroupData[{

Cell["Entire Conformal Manifold", "Subsection",
 CellChangeTimes->{{3.839865874890089*^9, 3.839865877169673*^9}, {
   3.839865946812327*^9, 3.839865995519265*^9}, 
   3.839866142292509*^9},ExpressionUUID->"3ef94eb6-38d8-4d97-8251-\
c9c5da0b5885"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<KKSpectrum_CM.wl\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.835098013101695*^9, 3.835098021318108*^9}, {
  3.8398660087700377`*^9, 3.8398660090002203`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"eeb03e4e-2a85-4e55-adc2-9b88cf97a365"],

Cell[TextData[{
 "The function in this file shows the Kaluza-Klein spectrum organised in N=2 \
supermultiplets at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["S", "5"], "x", " ", 
    SuperscriptBox["S", "1"]}], TraditionalForm]],ExpressionUUID->
  "77a818b7-2e18-42b0-bb63-8ff6611c4919"],
 " levels (l, n), and location in the conformal manifold given by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "\[CurlyPhi]"}]], ",", "\[Chi]"}], ")"}], 
   TraditionalForm]],ExpressionUUID->"79f07155-a986-460c-80ae-0ecfb67d742d"],
 ", with T=2\[Pi].\n\nThe syntax for this function is\n        KKSpecCM[",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", "\[CurlyPhi]"}]], TraditionalForm]],ExpressionUUID->
  "b561a5e3-5777-4265-87a5-e19f565b2540"],
 ", \[Chi], l, n], \n\nand the ranges of parameters,\n        \
0.05\[LessEqual] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", "\[CurlyPhi]"}]], TraditionalForm]],ExpressionUUID->
  "0b4a62db-ebde-419f-844a-4b59c663b7b6"],
 " \[LessEqual]2, with \[CapitalDelta](",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", "\[CurlyPhi]"}]], TraditionalForm]],ExpressionUUID->
  "32047d12-dbfd-4e90-9e92-070bae37c891"],
 ")=0.05,\n        0\[LessEqual] \[Chi] \[LessEqual]1, with \[CapitalDelta]\
\[Chi]=0.05,\n        l \[Element] {0, 1, 2, 3},\n        n \[Element] {-3, \
-2, -1, 0, 1, 2, 3}."
}], "Text",
 CellChangeTimes->{{3.835098749023988*^9, 3.835098930812026*^9}, {
   3.835099433121904*^9, 3.83509945595951*^9}, {3.835099509085783*^9, 
   3.8350995102788067`*^9}, {3.835162583263771*^9, 3.8351625951702137`*^9}, {
   3.83542826725627*^9, 3.835428271549592*^9}, {3.8354283111978827`*^9, 
   3.835428482424385*^9}, {3.839865897283927*^9, 3.839865903467202*^9}, {
   3.8398660256146307`*^9, 3.839866104082473*^9}, {3.840106920256411*^9, 
   3.840106938336239*^9}, {3.840107025746893*^9, 3.8401070297709837`*^9}, {
   3.840190294487355*^9, 3.840190295623345*^9}, 3.8401914268186407`*^9, {
   3.840192000496372*^9, 3.840192036296488*^9}, {3.8414034141805563`*^9, 
   3.841403418035817*^9}, {3.843577135094061*^9, 
   3.8435771364742613`*^9}},ExpressionUUID->"d99dd1b6-a3df-4600-84f5-\
0842668e7399"],

Cell[TextData[{
 "\nThe outputs are given as MULT[",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "0"], TraditionalForm]],ExpressionUUID->
  "3ee4d9d8-5d50-4ca5-a499-2951c54dcc25"],
 ", deg], with:\n        MULT \[Element] {(L,S,M)GRAV, (L,S,M)GINO, \
(L,S,M)VEC, HYP},\n        ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "0"], TraditionalForm]],ExpressionUUID->
  "3322073e-6ce2-4074-84db-288b56dfb60f"],
 ": the conformal dimension of the N=2 superconformal primary given with 8 \
figures,\n        deg: the total degeneracy of the multiplet."
}], "Text",
 CellChangeTimes->{{3.8401213485636597`*^9, 3.840121445363227*^9}, {
   3.840121476583129*^9, 3.840121536573341*^9}, {3.840121577018441*^9, 
   3.8401216143831873`*^9}, {3.8401216621229563`*^9, 3.840121804499077*^9}, {
   3.840190308945174*^9, 3.840190312287406*^9}, {3.841403447549518*^9, 
   3.841403455125689*^9}, 
   3.8414038113996696`*^9},ExpressionUUID->"b7dee3d6-3843-438e-9985-\
dba8fec67d46"],

Cell[CellGroupData[{

Cell["Examples", "Subsubsection",
 CellChangeTimes->{{3.835098060525769*^9, 3.835098061725253*^9}, {
  3.835098268274798*^9, 
  3.835098269135092*^9}},ExpressionUUID->"c6a1ca51-4c01-4ced-90a5-\
f851f4024337"],

Cell[BoxData[
 RowBox[{"KKSpecCM", "[", 
  RowBox[{"1.1", ",", "0.9", ",", "4", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8350978049549837`*^9, 3.835097808851802*^9}, {
  3.8350979451361713`*^9, 3.835097950132716*^9}, {3.835429059722844*^9, 
  3.83542906766413*^9}, {3.839866109492334*^9, 3.839866111850792*^9}, {
  3.840106958180357*^9, 3.8401069596524076`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"dd079541-63b6-46c3-804b-7b93d9a86c67"],

Cell[BoxData[
 RowBox[{"KKSpecCM", "[", 
  RowBox[{"1.1", ",", "0.9", ",", "1", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.835097819635015*^9, 3.835097826843943*^9}, {
  3.839866116324463*^9, 3.839866117324003*^9}, {3.840106966956974*^9, 
  3.840106969204479*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"a1a7b919-21fd-4ecc-98ac-44c31800ca41"],

Cell[BoxData[
 RowBox[{"KKSpecCM", "[", 
  RowBox[{"1.11", ",", "0.9", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8350973262695436`*^9, 3.835097332360579*^9}, 
   3.835097404940578*^9, {3.835097743247032*^9, 3.835097743371933*^9}, {
   3.839866118781081*^9, 3.839866119884337*^9}, {3.8401069737401447`*^9, 
   3.840106978468494*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"27bfa50e-b5ac-4a10-9769-fa91f9a79c0b"],

Cell[BoxData[
 RowBox[{"KKSpecCM", "[", 
  RowBox[{"1.1", ",", "1.1", ",", "2", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.835163187439872*^9, 3.835163218532914*^9}, {
  3.8354287625992537`*^9, 3.8354288330441513`*^9}, {3.839866122004525*^9, 
  3.839866123604083*^9}, {3.840106988204908*^9, 3.8401069977082853`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"54e4247c-5fd1-45ac-a266-ed4ac195a282"],

Cell[BoxData[
 RowBox[{"KKSpecCM", "[", 
  RowBox[{"1.1", ",", "0.9", ",", "0", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.835429035176054*^9, {3.835429088530674*^9, 3.8354290886643677`*^9}, {
   3.839866124916689*^9, 3.839866126004096*^9}, {3.840107009123146*^9, 
   3.84010701173847*^9}, {3.840108575572405*^9, 3.8401086074679823`*^9}, 
   3.840192199940941*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"edcbebe0-23c4-4a2c-9ef4-a13a3a185b92"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Family II", "Subsection",
 CellChangeTimes->{{3.839865874890089*^9, 
  3.839865877169673*^9}},ExpressionUUID->"83974f9e-ddc3-4f1e-afd8-\
bdc66b150ba2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<KKSpectrum_FamilyII.wl\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.835098013101695*^9, 3.835098021318108*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"dcc3b56e-94c5-4e7a-886d-353546bb51c2"],

Cell[TextData[{
 "The functions in this file show the Kaluza-Klein spectrum organised in N=2 \
supermultiplets at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["S", "5"], "x", " ", 
    SuperscriptBox["S", "1"]}], TraditionalForm]],ExpressionUUID->
  "b3c02f03-06d2-45cf-9075-301ee53a3d51"],
 " level (l, n), and location within Family II of the conformal manifold \
given by ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", "\[CurlyPhi]"}]], TraditionalForm]],ExpressionUUID->
  "3fd3b7cb-28de-4021-ab33-0cbf2ab25011"],
 ".\n\nThe syntax for this function is\n        KKSpecFamII[",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", "\[CurlyPhi]"}]], TraditionalForm]],ExpressionUUID->
  "99d0feb6-a1be-427e-a8b2-fa296f24d316"],
 ", l, n], \nand the ranges of parameters,\n        0.01\[LessEqual] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", "\[CurlyPhi]"}]], TraditionalForm]],ExpressionUUID->
  "e5c2d03e-063d-4f2a-8f83-db057817ecc6"],
 " \[LessEqual]2, with \[CapitalDelta](",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", "\[CurlyPhi]"}]], TraditionalForm]],ExpressionUUID->
  "1b70bc85-da42-4f64-a4ed-cc72c366d855"],
 ")=0.01,\n        l \[Element] {0, 1, 2, 3},\n        n \[Element] {-3, -2, \
-1, 0, 1, 2, 3}.\n        \nThe outputs are given as MULT[",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "0"], TraditionalForm]],ExpressionUUID->
  "0d273b35-2849-46da-9726-4823143af12a"],
 ", deg], with\n        MULT \[Element] {(L,S,M)GRAV, (L,S,M)GINO, \
(L,S,M)VEC, HYP},\n        ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "0"], TraditionalForm]],ExpressionUUID->
  "1b01e8c2-7ca4-4e97-be4f-e0865ee7aa30"],
 ": the conformal dimension of the N=2 superconformal primary given with 8 \
figures,\n        deg: the total degeneracy of the multiplet."
}], "Text",
 CellChangeTimes->{{3.835098749023988*^9, 3.835098930812026*^9}, {
  3.835099433121904*^9, 3.83509945595951*^9}, {3.835099509085783*^9, 
  3.8350995102788067`*^9}, {3.835162583263771*^9, 3.8351625951702137`*^9}, {
  3.83542826725627*^9, 3.835428271549592*^9}, {3.8354283111978827`*^9, 
  3.835428482424385*^9}, {3.839865897283927*^9, 3.839865903467202*^9}, {
  3.840121816068618*^9, 3.840121821947557*^9}, {3.8401902757611732`*^9, 
  3.840190277519438*^9}, {3.84019139787603*^9, 3.840191407860476*^9}, {
  3.841403806083366*^9, 3.8414038265359287`*^9}, {3.8435771797891073`*^9, 
  3.8435771801801434`*^9}},ExpressionUUID->"5f9c50ba-b99d-41eb-a47f-\
6adb9f6ce7fa"],

Cell[CellGroupData[{

Cell["Examples", "Subsubsection",
 CellChangeTimes->{{3.835098060525769*^9, 3.835098061725253*^9}, {
  3.835098268274798*^9, 
  3.835098269135092*^9}},ExpressionUUID->"47f65dbe-bf01-48c3-930d-\
78de117cc8ff"],

Cell[BoxData[
 RowBox[{"KKSpecFamII", "[", 
  RowBox[{"1.1", ",", "4", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8350978049549837`*^9, 3.835097808851802*^9}, {
  3.8350979451361713`*^9, 3.835097950132716*^9}, {3.835429059722844*^9, 
  3.83542906766413*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"8b41de15-b2d5-4d56-869c-84458e45ed58"],

Cell[BoxData[
 RowBox[{"KKSpecFamII", "[", 
  RowBox[{"1.1", ",", "1", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.835097819635015*^9, 3.835097826843943*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"15cb4d55-b72a-425e-acfc-f747abb4e107"],

Cell[BoxData[
 RowBox[{"KKSpecFamII", "[", 
  RowBox[{"1.111", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8350973262695436`*^9, 3.835097332360579*^9}, 
   3.835097404940578*^9, {3.835097743247032*^9, 3.835097743371933*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8c42aa0d-7c70-48db-8c83-92b8d2bb0dc0"],

Cell[BoxData[
 RowBox[{"KKSpecFamII", "[", 
  RowBox[{".5", ",", "2", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.835163187439872*^9, 3.835163218532914*^9}, {
  3.8354287625992537`*^9, 3.8354288330441513`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"82ef45b0-dae7-48ff-a0df-6991b3184f04"],

Cell[BoxData[
 RowBox[{"KKSpecFamII", "[", 
  RowBox[{"1.1", ",", "1", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.835429035176054*^9, {3.835429088530674*^9, 3.8354290886643677`*^9}, {
   3.840190579770431*^9, 3.840190609936056*^9}, {3.84019222822301*^9, 
   3.840192236821004*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"695f8960-3a6b-4ffc-9f68-3b3579a6540e"]
}, Closed]]
}, Closed]]
}, Closed]]
},
WindowSize->{1280, 681},
WindowMargins->{{0, Automatic}, {-1, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 para Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 206, 4, 146, "Title",ExpressionUUID->"b930469e-b3c2-410d-9d14-3737353dfd69"],
Cell[CellGroupData[{
Cell[811, 30, 246, 4, 81, "Subsection",ExpressionUUID->"3ef94eb6-38d8-4d97-8251-c9c5da0b5885"],
Cell[1060, 36, 365, 8, 66, "Input",ExpressionUUID->"eeb03e4e-2a85-4e55-adc2-9b88cf97a365"],
Cell[1428, 46, 2328, 51, 404, "Text",ExpressionUUID->"d99dd1b6-a3df-4600-84f5-0842668e7399"],
Cell[3759, 99, 969, 21, 193, "Text",ExpressionUUID->"b7dee3d6-3843-438e-9985-dba8fec67d46"],
Cell[CellGroupData[{
Cell[4753, 124, 208, 4, 67, "Subsubsection",ExpressionUUID->"c6a1ca51-4c01-4ced-90a5-f851f4024337"],
Cell[4964, 130, 450, 7, 46, "Input",ExpressionUUID->"dd079541-63b6-46c3-804b-7b93d9a86c67"],
Cell[5417, 139, 350, 6, 46, "Input",ExpressionUUID->"a1a7b919-21fd-4ecc-98ac-44c31800ca41"],
Cell[5770, 147, 429, 7, 46, "Input",ExpressionUUID->"27bfa50e-b5ac-4a10-9769-fa91f9a79c0b"],
Cell[6202, 156, 402, 6, 46, "Input",ExpressionUUID->"54e4247c-5fd1-45ac-a266-ed4ac195a282"],
Cell[6607, 164, 471, 9, 46, "Input",ExpressionUUID->"edcbebe0-23c4-4a2c-9ef4-a13a3a185b92"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[7127, 179, 157, 3, 55, "Subsection",ExpressionUUID->"83974f9e-ddc3-4f1e-afd8-bdc66b150ba2"],
Cell[7287, 184, 319, 7, 66, "Input",ExpressionUUID->"dcc3b56e-94c5-4e7a-886d-353546bb51c2"],
Cell[7609, 193, 2594, 58, 508, "Text",ExpressionUUID->"5f9c50ba-b99d-41eb-a47f-6adb9f6ce7fa"],
Cell[CellGroupData[{
Cell[10228, 255, 208, 4, 67, "Subsubsection",ExpressionUUID->"47f65dbe-bf01-48c3-930d-78de117cc8ff"],
Cell[10439, 261, 345, 6, 46, "Input",ExpressionUUID->"8b41de15-b2d5-4d56-869c-84458e45ed58"],
Cell[10787, 269, 244, 4, 46, "Input",ExpressionUUID->"15cb4d55-b72a-425e-acfc-f747abb4e107"],
Cell[11034, 275, 320, 5, 46, "Input",ExpressionUUID->"8c42aa0d-7c70-48db-8c83-92b8d2bb0dc0"],
Cell[11357, 282, 296, 5, 46, "Input",ExpressionUUID->"82ef45b0-dae7-48ff-a0df-6991b3184f04"],
Cell[11656, 289, 389, 8, 46, "Input",ExpressionUUID->"695f8960-3a6b-4ffc-9f68-3b3579a6540e"]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)


